Enhancement of critical temperatures in disordered bipartite lattices

We study the strong enhancement, induced by random hopping, of the critical temperatures characterizing the transitions to superconductivity, charge-density wave and antiferromagnetism, which can occur in bipartite lattice models at half-filling, like graphene, by means of an extended Finkel'stein non-linear $\sigma$-model renormalization group approach. We show that, if Cooper channel interaction dominates, superconducting critical temperature can be enhanced at will, since superconductivity cannot be broken by entering any Anderson insulating phase. If, instead, staggered interactions are relevant, antiferromagnetic order is generated by disorder at a temperature well above that expected for a clean system.

==> RG.f <==
      program RG
      character*5 a

 23   print*,'Do you want to solve RG eqs for a two-sublattice model?'
      read(5,*) a
      if(a.ne.'no'.and.a.ne.'yes') then
         print*,'Please, type "yes" or "no".'
         goto 23
      end if
      if(a.eq.'no') call rg_Fink
      if(a.eq.'yes') call rg_BDI
      stop 
      end



      subroutine rg_Fink
      double precision g,y,dg,dy,w,dw,c,dc,w3,dw3,c3,dc3,dz,bet,nu,dnu
      double precision s,s3,anom,an,dan,t1,t2,ep,lambdaa,ds,ds3,lt

      y=0.0
      dg=0.0
      wo=0.0
      dw=0.0
      dc=0.0
      nu=0.01
      dnu=0.0
c      dy=0.000001
      dy=0.000005
      
      print*,'Initial values: epsilon, g, gamma_s, gamma_t, gamma_c'
      read(5,*) ep,g,s,w,c

      c0=c
      nu=0

      write(6,46) 'log(1/T)','gamma_s','gamma_t','gamma_c','g'
 46   format(3x,1a,4(6x,1a))
 36      format(5(f11.5,2x))
      y=0.d0
      write(6,37),'---------------------------------------------'
     +,'-----------------'
 37         format(2x,1a,1a)

      do j=1,4000
         write(6,36) y,s,w,c,g !,nu
         do i=1,100000
c            lt=(-y)/exp(-1/abs(c0)))
            y=y+dy
            dg=0.d0
            dw=0.d0
            ds=0.d0
            dc=0.d0
            dnu=0.d0

            dg=-ep*g*dy+g**2*dy*(5.0+(1-s)/s*log(1-s)-
     +           3*(1+w)/w*log(1+w)-c)

            dw=g*((1.+w)*(-0.5+s/2.-c)+
     +           (1.+w)**2*(0.5+2.*c))*dy
            
            ds=g*((1.-s)*(-0.5+c+3.*w/2.)+2.*c*c+
     +           0.5*(1.-s)**2)*dy
            
           dc=g*(1.5*w+s/2.+c*log((1.+w)**3/(1.-s))
     +           +c*(s/2.-3.*w/2.+c))*dy-c**2*dy

           dnu=g*nu*(log(1.-s)/2.+3.*log(1.+w)/2.+c)*dy

c            print*,dg,ds,dw,dc,ds3,dw3,dc3

            g=g+dg
            s=s+ds
            w=w+dw
            c=c+dc
            nu=nu+dnu

            t=10.0 !threshold
            if(abs(g).gt.t.or.abs(s).gt.t.or.abs(w).gt.t
     +           .or.abs(c).gt.t) stop
         end do
      end do
      return
      end




      subroutine rg_BDI
      double precision g,y,dg,dy,w,dw,c,dc,w3,dw3,c3,dc3,dz,bet,nu,dnu
      double precision s,s3,anom,an,dan,t1,t2,ep,lambdaa,ds,ds3,lt

      y=0.0
      dg=0.0
      wo=0.0
      dw=0.0
      dw3=0.0
      dc=0.0
      dc3=0.0
      dnu=0.0
      nu=0.001
c      dy=0.000001
      dy=0.000005
      
      print*,'Initial values:' 
      print*,'epsilon, g, Gamma' 
      read(5,*) ep,g,an
      print*,'gamma_s, gamma_t, gamma_c3, gamma_s3, gamma_t3, gamma_c'
      read(5,*) s,w,c3,s3,w3,c

      c0=c
      nu=0

c      an=(8*lambdaa)/g

      write(6,46) 'log(1/T)','gamma_s','gamma_t','gamma_c3'
     +,'gamma_s3','gamma_t3','gamma_c','g','Gamma'
 46   format(3x,1a,3(6x,1a),5x,1a,2(5x,1a),6x,1a,12x,1a)
 36      format(9(f11.5,2x))
      y=0.d0

      write(6,37),'----------------------------------'
     +,'---------------------------------------------'
     +,'-----------------------------------'
 37      format(2x,1a,1a,1a)


c      anom=g/an

      do j=1,4000
         write(6,36) y,s,w,c3,s3,w3,c,g,an  !,nu
         do i=1,100000
c            lt=(-y)/exp(-1/abs(c0))
            y=y+dy
            ds3=0.d0
            dg=0.d0
            dw=0.d0
            dw3=0.d0
            ds=0.d0
            dc=0.d0
            dc3=0.d0
            dan=0.d0
            dnu=0.d0

            dg=-ep*g*dy+g**2*dy*(6.0+(1-s)/s*log(1-s)-s3/2-
     +           3*(1+w)/w*log(1+w)+3/2*w3-c+2*(1-c3)/c3*log(1-c3))

            dan=ep*an*dy+8*g*dy+an/g*dg

            dw=g*((1.+w)*(-1.5-an/8.+s/2.-s3/2.-c+c3+3/2.*w3)+
     +           (1.+w)**2*(1.5+an/8.+s3-w3*(1.d0-an/4.)+2.*c)
     +           -2.*w3*w3)*dy
            
            dw3=g*((0.5+an/4.)*w+(1.5+an/8.+log((1.-c3)**2*(1.-s)
     +           /(1.+w)))
     +           *w3+s3/2.+s/2.+c+c3+w3*(s/2.-3.*w/2.+c3+c-3.*w3/2.
     +           +s3/2.))*dy+w3**2*dy

            ds=g*((1.-s)*(0.5+an/8.+s3/2.+c-c3+3.*w/2.-3.*w3/2.)+2.*c*c+
     +           (1.-s)**2*(-0.5-an/8.-s3*(1.-an/4.)+2.*c3/(1.-c3)
     +           +3.*w3))*dy
            
            ds3=g*(1.5*(w+w3)+(0.5+an/8.
     +           +log((1.+w)**3*(1.-s)*(1.-c3)**2))
     +           *s3-(0.5-an/4.)*s+c3+c*(1.-4.*log(1-c3))
     +           +s3*(s/2.-3.*w/2.+c3-3.*w3/2.+s3/2.+c))*dy-s3**2*dy

           dc=g*(1.5*(w+w3)+(s+s3)/2.+(1.d0+an/8.
     +           +log((1.+w)**3*(1.-c3)**2/(1.-s)))*c
     +           +an/4.*c3-2.*s3*log(1.-c3)+c*(s/2.-3.*w/2.+c3-3.*w3/2.
     +           +s3/2.+c))*dy-c**2*dy

            dc3=g*(-1.-c-2.*c3*(log(1.-c3)-c3/s*log(1.-s))+s+s3+2.*c*s3
     +          +(1.-c3)*(3.+an/8.+3.*c-s/2.-3.*s3/2.+ 3.*(w-w3)/2.)
     +          +(1.-c3)**2*(-2.-an/8.-2.*c+an*c/4.+s3+3.*w3))*dy

            dnu=g*nu*(s3/2.+log(1.-s)/2.+3.*log(1.+w)/2.-3.*w3/2.
     +           +c+log(1.-c)+1.+an/8.)*dy

c            print*,dg,ds,dw,dc,ds3,dw3,dc3

            g=g+dg
            an=an+dan
            s=s+ds
            s3=s3+ds3
            w=w+dw
            w3=w3+dw3
            c=c+dc
            c3=c3+dc3
            nu=nu+dnu

            t=10.0 !threshold
            if(abs(g).gt.t.or.abs(s).gt.t.or.abs(w).gt.t
     +           .or.abs(c).gt.t.or.abs(w3).gt.t.or.abs(c3).gt.t) stop
         end do
      end do
      return
      end

